Magnetic fields in the multiphase interstellar medium of the Milky Way: turbulent kinetic and magnetic energy density relation

Magnetic fields are an important component of the interstellar medium (ISM) of galaxies. The thermal gas in the ISM has a multiphase structure, broadly divided into ionised, atomic, and molecular phases. The connection between the multiphase ISM gas and magnetic field is not known and this makes it difficult to account for their impact on star formation and galaxy evolution. Usually, in star formation studies, a relationship between the gas density, $n$ and magnetic field strength, $B$, is assumed to study magnetic fields' impact. However, this requires the knowledge of the geometry of star-forming regions and ambient magnetic field orientation. Here, we use the Zeeman magnetic field measurements from the literature for the atomic and molecular ISM and supplement the magnetic field estimates in the ionised ISM using pulsar observations to find a relation between the turbulent kinetic, $E_{\rm kin}$, and magnetic, $E_{\rm mag}$, energy densities. Across all three phases and over a large range of densities ($10^{-3}\,{\rm cm}^{-3} \lesssim n \lesssim 10^{7}\,{\rm cm}^{-3}$), we find $E_{\rm mag} \propto E_{\rm kin}$. Furthermore, we use phase-wise probability density functions of density, magnetic fields, and turbulent velocities to show that the magnetic field fluctuations are controlled by both density and turbulent velocity fluctuations. This work demonstrates that a combination of both the density and turbulent velocity determines magnetic fields in the ISM.

==> figs/copy.sh <==
#!/bin/bash
for file in ./*.pdf
do
  echo "Copying $file..."
  scp /Users/amitseta/OneDrive\ -\ Australian\ National\ University/projects/magmpism/figs_mag_mpism/$file .
done
